Fast Non-Parametric Learning to Accelerate Mixed-Integer Programming for Online Hybrid Model Predictive Control

Today's fast linear algebra and numerical optimization tools have pushed the frontier of model predictive control (MPC) forward, to the efficient control of highly nonlinear and hybrid systems. The field of hybrid MPC has demonstrated that exact optimal control law can be computed, e.g., by mixed-integer programming (MIP) under piecewise-affine (PWA) system models. Despite the elegant theory, online solving hybrid MPC is still out of reach for many applications. We aim to speed up MIP by combining geometric insights from hybrid MPC, a simple-yet-effective learning algorithm, and MIP warm start techniques. Following a line of work in approximate explicit MPC, the proposed learning-control algorithm, LNMS, gains computational advantage over MIP at little cost and is straightforward for practitioners to implement.

==> assets/voronoi/knn_classification_illustration.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2019-07-05T09:18:56.496585Z",
     "start_time": "2019-07-05T09:18:56.254154Z"
    }
   },
   "outputs": [],
   "source": [
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "\n",
    "# Nearest Neighbors Classification\n",
    "\n",
    "\n",
    "Sample usage of Nearest Neighbors classification.\n",
    "It will plot the decision boundaries for each class.\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2019-07-05T09:18:56.847536Z",
     "start_time": "2019-07-05T09:18:56.602920Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Automatically created module for IPython interactive environment\n"
     ]
    }
   ],
   "source": [
    "print(__doc__)\n",
    "\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.colors import ListedColormap\n",
    "from matplotlib.colors import LinearSegmentedColormap\n",
    "\n",
    "from sklearn import neighbors"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2019-07-05T09:18:56.997077Z",
     "start_time": "2019-07-05T09:18:56.850606Z"
    }
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7fb079f70128>]"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "n_neighbors = 1\n",
    "\n",
    "# Dataset\n",
    "def constr1(x):\n",
    "    return 8*x-2\n",
    "def constr2(x):\n",
    "    return -0.1*x\n",
    "def constr3(x):\n",
    "    return 0.5*x-0.5\n",
    "def constr4(x):\n",
    "    return -1*x-0.2\n",
    "\n",
    "xs = np.linspace(-2,2,100)\n",
    "plt.ylim(-2,2)\n",
    "plt.plot(xs,constr1(xs))\n",
    "plt.plot(xs,constr2(xs))\n",
    "plt.plot(xs,constr3(xs))\n",
    "plt.plot(xs,constr4(xs))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2019-07-05T09:18:57.012266Z",
     "start_time": "2019-07-05T09:18:57.008594Z"
    }
   },
   "outputs": [],
   "source": [
    "def cl1(x_input,y_input):\n",
    "    x=np.asarray(x_input)\n",
    "    y=np.asarray(y_input)\n",
    "    \n",
    "    return (constr1(x) - y < 0) * (constr2(x) - y < 0)*1 \\\n",
    "        + (constr1(x) - y < 0) * (constr2(x) - y > 0) * (constr3(x) - y < 0)*2\\\n",
    "        + (constr4(x) - y > 0) * (constr3(x) - y > 0)*3 \n",
    "        # + (constr1(x) - y < 0) * (constr2(x) - y > 0) * (constr3(x) - y < 0)*4 "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2019-07-05T09:18:57.673330Z",
     "start_time": "2019-07-05T09:18:57.666552Z"
    }
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(1, 2, 3, 0)"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "cl1(-1,1),cl1(-1,-0.5),cl1(0,-2),cl1(1,1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2019-07-05T09:18:57.882713Z",
     "start_time": "2019-07-05T09:18:57.873818Z"
    }
   },
   "outputs": [],
   "source": [
    "colors = [(0.368, 0.507, 0.71), (0.881, 0.611, 0.142), (0.923, 0.386, 0.209),\n",
    "          (0.56, 0.692, 0.195),(0.528, 0.471, 0.701), (0.772, 0.432, 0.102), (0.572, 0.586, 0.) ]\n",
    "\n",
    "def darker(color,factor=0.87):\n",
    "    r,g,b = color\n",
    "    return (np.clip(r*factor,0,1),np.clip(g*factor,0,1),np.clip(b*factor,0,1))\n",
    "\n",
    "cmap_bold = LinearSegmentedColormap.from_list( \"our_ccode\", colors, N=len(colors))\n",
    "c_light = np.asarray([ darker(c,1.3) for c in colors ])\n",
    "cmap_light = LinearSegmentedColormap.from_list( \"our_ccode_light\", c_light, N=len(colors))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2019-07-05T09:19:05.333173Z",
     "start_time": "2019-07-05T09:18:58.092152Z"
    }
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Plot the decision boundary. For that, we will assign a color to each\n",
    "# point in the mesh [x_min, x_max]x[y_min, y_max].\n",
    "x_min, x_max = -2,2\n",
    "y_min, y_max = -2,2\n",
    "h = 0.02\n",
    "xx, yy = np.meshgrid(np.arange(x_min, x_max, h),\n",
    "                     np.arange(y_min, y_max, h))\n",
    "Z = cl1(xx.ravel(), yy.ravel())\n",
    "\n",
    "# Put the result into a color plot\n",
    "Z = Z.reshape(xx.shape)\n",
    "plt.figure()\n",
    "plt.pcolormesh(xx, yy, Z, cmap=cmap_light, vmin=0, vmax=6)\n",
    "plt.gca().axis('off')\n",
    "plt.savefig(\"voronoi_ground_truth.pdf\", bbox_inches=\"tight\")\n",
    "plt.savefig(\"voronoi_ground_truth.png\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2019-07-05T09:19:52.186566Z",
     "start_time": "2019-07-05T09:19:52.182038Z"
    }
   },
   "outputs": [],
   "source": [
    "np.random.seed(2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2019-07-05T09:19:52.379121Z",
     "start_time": "2019-07-05T09:19:52.369844Z"
    }
   },
   "outputs": [],
   "source": [
    "# X = np.random.randn(5000,2)\n",
    "X_all = np.random.rand(5000,2)*4-2\n",
    "y_all = cl1(*zip(*X_all))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2019-07-05T09:19:52.565655Z",
     "start_time": "2019-07-05T09:19:52.561724Z"
    }
   },
   "outputs": [],
   "source": [
    "X = X_all[0:5]\n",
    "y = y_all[0:5]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2019-07-05T09:19:53.259523Z",
     "start_time": "2019-07-05T09:19:53.249557Z"
    }
   },
   "outputs": [],
   "source": [
    "def plot_clusters(X,y):\n",
    "    h = .02  # step size in the mesh\n",
    "\n",
    "    # we create an instance of Neighbours Classifier and fit the data.\n",
    "    clf = neighbors.KNeighborsClassifier(n_neighbors)\n",
    "    clf.fit(X, y)\n",
    "\n",
    "    # Plot the decision boundary. For that, we will assign a color to each\n",
    "    # point in the mesh [x_min, x_max]x[y_min, y_max].\n",
    "    x_min, x_max = -2,2\n",
    "    y_min, y_max = -2,2\n",
    "    h = 0.02\n",
    "    xx, yy = np.meshgrid(np.arange(x_min, x_max, h),\n",
    "                         np.arange(y_min, y_max, h))\n",
    "    Z = clf.predict(np.c_[xx.ravel(), yy.ravel()])\n",
    "\n",
    "    # Put the result into a color plot\n",
    "    Z = Z.reshape(xx.shape)\n",
    "    plt.figure()\n",
    "    plt.pcolormesh(xx, yy, Z, cmap=cmap_light, vmin=0, vmax=6)\n",
    "\n",
    "    # Plot also the training points\n",
    "    plt.scatter(X[:, 0], X[:, 1], c=y, cmap=cmap_bold, vmin=0, vmax=6,\n",
    "                edgecolor='k', linewidth=0.1, s=20)\n",
    "    plt.xlim(xx.min(), xx.max())\n",
    "    plt.ylim(yy.min(), yy.max())\n",
    "    plt.gca().axis('off')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2019-07-05T09:20:02.521791Z",
     "start_time": "2019-07-05T09:19:55.089329Z"
    }
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_clusters(X_all[0:5],y_all[0:5])\n",
    "plt.savefig(\"voronoi_knn_5.pdf\", bbox_inches=\"tight\")\n",
    "plt.savefig(\"voronoi_knn_5.png\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2019-07-05T09:20:11.289877Z",
     "start_time": "2019-07-05T09:20:03.716606Z"
    }
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_clusters(X_all[0:10],y_all[0:10])\n",
    "plt.savefig(\"voronoi_knn_10.pdf\", bbox_inches=\"tight\")\n",
    "plt.savefig(\"voronoi_knn_10.png\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2019-07-05T09:21:47.857173Z",
     "start_time": "2019-07-05T09:21:40.432614Z"
    }
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_clusters(X_all[0:100],y_all[0:100])\n",
    "plt.savefig(\"voronoi_knn_100.pdf\", bbox_inches=\"tight\")\n",
    "plt.savefig(\"voronoi_knn_100.png\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2019-07-05T09:20:50.520823Z",
     "start_time": "2019-07-05T09:20:42.409993Z"
    }
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_clusters(X_all[0:2000],y_all[0:2000])\n",
    "plt.savefig(\"voronoi_knn_2000.pdf\", bbox_inches=\"tight\")\n",
    "plt.savefig(\"voronoi_knn_2000.png\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}

